An Algorithm for the Computation of Eigenvalues, Spectral Zeta Functions and Zeta-Determinants on Hyperbolic Surfaces

We present a rigorous scheme that makes it possible to compute eigenvalues of the Laplace operator on hyperbolic surfaces within a given precision. The method is based on an adaptation of the method of particular solutions to the case of locally symmetric spaces and on explicit estimates for the approximation of eigenfunctions on hyperbolic surfaces by certain basis functions. It can be applied to check whether or not there is an eigenvalue in an \epsilon-neighborhood of a given number \lambda>0. This makes it possible to find all the eigenvalues in a specified interval, up to a given precision with rigorous error estimates. The method converges exponentially fast with the number of basis functions used. Combining the knowledge of the eigenvalues with the Selberg trace formula we are able to compute values and derivatives of the spectral zeta function again with error bounds. As an example we calculate the spectral determinant and the Casimir energy of the Bolza surface and other surfaces.

==> anc/README.txt <==
The txt files contain the non-zero eigenvalues of the corresponding surface as explained in the main text.

==> anc/eig-MAXSYMM-10.txt <==
3.4862952342422
3.4862952342422
4.56415315385475
4.56415315385475
5.05813357518599
5.05813357518599
8.653829265506
8.653829265506
8.96386236342221
8.96386236342221
12.1362326991761
14.9498726429266
14.9498726429266
16.2282866317796
16.2282866317796
16.9424719671476
16.9424719671476
19.9260602179936
19.9260602179936
20.7223804347254
20.7223804347254
22.1623957761028
24.014765133376
24.014765133376
24.1027696115141
24.1027696115141
28.7982153459563
28.7982153459563
32.066413760422
32.066413760422
32.3115520357289
32.3115520357289
34.5694091750292
34.5694091750292
36.3896879107677
36.3896879107677
36.8161846520076
36.8161846520076
40.0096778713624
43.8862559790973
43.8862559790973
44.0798457754638
44.0798457754638
45.587010615096
45.587010615096
46.3229602619542
46.3229602619542
48.2237625785708
48.2237625785708
49.0166615119193
49.0166615119193
53.9281939648987
53.9281939648987
57.8367536170547
57.8367536170547
58.6341404404399
58.6341404404399
59.1383003421987
59.1383003421987
59.7881252837376
61.452010121508
61.452010121508
61.7186097743809
61.7186097743809
64.80688783559
64.80688783559
69.0227166112346
69.0227166112346
71.3613831082237
71.3613831082237
71.6476203758823
71.6476203758823
73.4883958743886
77.9596882194572
78.1450665289342
78.1450665289342
79.7454326387954
79.7454326387954
81.4984820190386
81.4984820190386
81.9364424806284
81.9364424806284
82.8067966717763
82.8067966717763
88.6409673660141
88.6409673660141
88.679430574599
88.679430574599
89.7385529864268
89.7385529864268
89.8154474593899
89.8154474593899
93.2411761378875
95.6487435248448
95.6487435248448
97.181736515335
97.181736515335
97.6284277479492
97.6284277479492
99.0172303061316
99.0172303061316
102.236228773807
102.236228773807
103.2247868774
103.2247868774
108.692727276805
108.692727276805
110.259811799276
110.259811799276
112.417780454059
112.417780454059
113.81102189024
113.81102189024
116.458188029465
116.458188029465
120.293623250275
120.293623250275
120.523085725316
120.523085725316
122.339329599947
122.339329599947
123.854910480446
123.854910480446
124.880862391628
126.179164805302
126.179164805302
127.213156893278
127.213156893278
130.508483121183
130.508483121183
131.637000308259
131.637000308259
133.798528581055
133.798528581055
134.609601294725
134.609601294725
137.794432527246
139.992051881866
139.992051881866
141.704097088244
141.704097088244
143.333071348645
143.333071348645
145.975614706113
147.071131831834
147.071131831834
148.197157997667
148.197157997667
148.713331461445
148.940052420441
148.940052420441
150.671989846894
150.671989846894
150.77077061846
150.77077061846
157.954797663393
157.954797663393
159.350449601822
159.350449601822
162.545459955119
162.545459955119
163.635340921368
163.635340921368
165.756411305382
165.756411305382
168.576182116542
168.576182116542
171.645500603903
171.645500603903
173.516412357832
173.516412357832
174.210768315418
174.210768315418
175.906679686584
175.980762070413
175.980762070413
181.79707148791
181.79707148791
183.888663031734
183.888663031734
184.171236542343
184.918271220094
184.918271220094
185.166067627055
185.166067627055
186.002385726517
186.002385726517
188.464869380392
188.464869380392
188.894262163004
188.894262163004
192.564534641251
192.564534641251
193.537682833683
193.537682833683
195.326636599557
195.326636599557
195.866511411081
195.866511411081
198.425411182068
198.425411182068
201.759742848777
201.759742848777
205.867359320007
207.960586882281
207.960586882281
208.743113520182
208.743113520182
209.146898171976
209.146898171976
210.655775238936
210.655775238936
213.157366738641
213.157366738641
213.713662603583
213.713662603583
218.896070989084
218.896070989084
222.22637221097
222.22637221097
225.390936744824
225.390936744824
226.492991642075
226.492991642075
226.514935780984
226.514935780984
229.712824771338
231.909426786156
231.909426786156
232.670808650751
234.068538615296
234.068538615296
235.291388825293
235.291388825293
237.371590953713
237.371590953713
238.460727170002
238.460727170002
239.348313110077
239.348313110077
244.740809127672
244.740809127672
245.74564313503
245.74564313503
246.202255498262
246.202255498262
247.047191192189
247.047191192189
248.197116911479
248.197116911479
251.256035543788
251.256035543788
252.829291297837
252.829291297837
253.45842859279
253.45842859279
257.086917450121
259.227020093131
259.227020093131
261.438281332939
261.438281332939
262.297112886879
262.297112886879
264.83509345559
267.880890973407
267.880890973407
268.221313261048
268.221313261048
270.030779412565
270.030779412565
271.089176997516
272.242866695632
272.242866695632
274.668799197436
274.668799197436
274.936566493634
274.936566493634
277.764054704807
277.764054704807
281.109538080858
281.109538080858
285.340941380874
285.340941380874
285.822610163236
285.822610163236
286.926490716507
286.926490716507
290.696824636644
290.696824636644
291.068753377717
291.068753377717
293.279926501413
293.279926501413
294.807221471353
294.807221471353
295.930851253094
295.930851253094
301.892578190053
301.892578190053
302.989249854598
303.097807243637
303.097807243637
306.907797936289
306.907797936289
306.948732086744
307.795792505713
307.795792505713
310.366043152447
310.366043152447
311.092189758847
311.092189758847
315.490228689482
315.490228689482
316.000843417427
316.000843417427
316.05765008813
317.856509373635
317.856509373635
320.509568763961
320.509568763961
322.814152675609
322.814152675609
323.900719222372
323.900719222372
325.252092012924
325.252092012924
325.679019855029
325.679019855029
327.900295246704
327.900295246704
334.846385268901
334.846385268901
336.154222695092
336.238750661263
336.238750661263
336.625992053383
336.625992053383
338.825196693114
338.825196693114
339.420866816205
339.420866816205
341.634749752764
341.634749752764
345.506318437026
345.506318437026
345.735597147756
345.735597147756
348.749057647362
348.749057647362
351.382390503865
351.382390503865
353.33543656056
353.33543656056
354.684469480795
355.478629022562
355.478629022562
357.751642537682
357.751642537682
361.630182481796
361.630182481796
364.017925319235
364.017925319235
365.92038740963
365.92038740963
366.822891083292
366.822891083292
368.397054529891
368.397054529891
369.014163171217
369.014163171217
370.522689702815
370.522689702815
372.013720075997
372.013720075997
375.490953443985
376.350780517815
376.350780517815
378.524317449257
378.524317449257
378.810293065032
378.810293065032
387.414611102155
387.414611102155
390.130342247562
390.130342247562
390.367572845016
390.367572845016
391.014168511751
391.014168511751
391.38700252314
391.38700252314
393.756910176383
393.756910176383
396.530854863634
396.530854863634
396.926031962091
396.926031962091
397.447492772078
397.447492772078
398.695799924742
402.604450561087
402.604450561087
403.93002638152
403.93002638152
405.998695023123
405.998695023123
408.870544667049
408.870544667049
409.289197539832
409.792112323806
409.792112323806
410.466875500403
415.314067298859
415.314067298859
416.620377327814
416.620377327814
420.270023358155
420.270023358155
421.477745958891
421.477745958891
421.959911925417
421.959911925417
424.324929688575
424.324929688575
425.11226679485
425.11226679485
426.850113004759
426.850113004759
428.04280261089
428.04280261089
431.676597018489
431.676597018489
432.688159851412
434.380225691319
434.380225691319
437.143467534987
437.497887395175
437.497887395175
443.422668330646
443.422668330646
444.118606304326
444.118606304326
446.72925456473
446.72925456473
446.953433893808
446.953433893808
448.860319181199
448.860319181199
451.682930399329
451.682930399329
452.014031449722
452.014031449722
453.155029640768
453.155029640768
455.720877471977
455.720877471977
456.030742164336
456.794471119685
456.794471119685
456.938652568598
461.611232101784
461.611232101784
462.467987385008
462.467987385008
464.597328289568
464.597328289568
466.999974544202
466.999974544202
469.108621018636
469.108621018636
474.396905054487
474.396905054487
474.571468641161
474.571468641161
480.112191990316
480.112191990316
480.330109942532
480.330109942532
482.051417891503
482.051417891503
482.975780897417
482.975780897417
483.051991475352
483.051991475352
483.908890544387
483.908890544387
488.622457626157
489.363046595313
489.363046595313
489.665710233264
489.665710233264
491.199667743805
491.199667743805
496.564509648786
496.564509648786
499.26508274485
499.26508274485
499.36350688786
499.36350688786

==> anc/eig-MAXSYMM-24.txt <==
3.10970285826625
3.10970285826625
4.12241280297661
4.12241280297661
6.97043288079501
7.7806944035508
7.7806944035508
8.99064947084884
8.99064947084884
8.99064947084884
8.99064947084884
11.198270139985
15.0315049791151
16.7838137828765
16.7838137828765
19.5981262214632
19.5981262214632
20.6235848321353
20.6235848321353
20.6235848321353
20.6235848321353
20.9384421722033
24.5969257128465
24.5969257128465
25.0818019717304
25.0818019717304
26.7775065650707
26.7775065650707
28.9013630557858
28.9013630557858
34.0644049609188
34.0644049609188
34.0644049609188
34.0644049609188
34.7266505953793
36.2540250190111
39.9823798450347
39.9823798450347
40.0121820667383
40.0121820667383
40.0202216817258
46.1806943023741
46.1806943023741
46.2654344703234
46.2654344703234
46.2654344703234
46.2654344703234
47.5068771123276
51.4796714788925
54.1513061712409
54.1513061712409
54.1741266081527
54.1741266081527
54.1741266081527
54.1741266081527
54.8070510752539
58.1288174783178
58.1288174783178
58.3673958356202
58.3673958356202
59.3587838540207
59.3587838540207
62.6781318762549
64.0663358345703
64.0663358345703
68.956378517827
68.956378517827
69.3975708381639
69.3975708381639
69.3975708381639
69.3975708381639
73.562595061348
73.562595061348
75.314082947827
78.0379505479461
79.3202220963439
79.3202220963439
79.8038258457102
79.8038258457102
84.5725365906766
84.5725365906766
86.2915291183988
86.2915291183988
86.2915291183988
86.2915291183988
88.129944678099
89.3515564479829
89.3515564479829
89.8532963962266
89.8532963962266
89.8532963962266
89.8532963962266
89.9094970064652
89.9094970064652
93.4189617127861
93.5746067776175
99.263897458947
99.263897458947
99.4792822968416
99.4792822968416
103.180274131076
104.210866678694
104.389218159486
105.08798416461
105.08798416461
105.08798416461
105.08798416461
107.915400934093
107.915400934093
113.243229006696
114.616579749107
114.616579749107
114.616579749107
114.616579749107
114.67478527414
114.67478527414
118.316234215472
118.316234215472
120.61202393806
120.61202393806
121.531852258616
121.531852258616
121.790624714024
121.790624714024
128.235996272317
130.839017486226
130.839017486226
130.839017486226
130.839017486226
131.489613272546
131.489613272546
131.772641785974
131.772641785974
133.850391101909
137.274567116753
141.262248485461
141.262248485461
141.262248485461
141.262248485461
143.540957606734
143.540957606734
143.724409144027
143.724409144027
143.791532514117
143.791532514117
147.052842676015
148.451534905577
148.451534905577
148.66376423259
148.66376423259
151.84683233447
151.84683233447
152.881991930756
154.86641617093
154.86641617093
154.86641617093
154.86641617093
155.438465381376
155.438465381376
157.249681651508
159.901854183826
164.507764021083
164.507764021083
164.507764021083
164.507764021083
164.98057566719
165.324757365511
165.324757365511
166.435142978385
166.435142978385
173.905647789321
175.932509875994
180.077262236906
180.077262236906
180.367115422234
180.367115422234
180.367115422234
180.367115422234
181.503147730167
181.503147730167
183.696116703841
183.696116703841
183.696116703841
183.696116703841
185.888659018094
185.888659018094
187.905664051576
189.653587497244
189.653587497244
191.262313621276
191.262313621276
192.590683157404
192.590683157404
193.510496694186
195.237681567199
196.447855430398
199.636275835884
199.636275835884
201.805858538917
201.805858538917
202.839326159047
202.839326159047
202.839326159047
202.839326159047
207.018624565519
208.22849001898
208.22849001898
209.5618237014
210.209934807346
210.209934807346
210.209934807346
210.209934807346
211.684498295996
211.684498295996
212.659540769241
212.659540769241
219.752823126086
219.752823126086
220.55399721953
220.55399721953
221.429132378834
225.417132263208
225.417132263208
226.976409452017
226.976409452017
229.5090412144
229.5090412144
229.5090412144
229.5090412144
229.521810285682
230.824301392387
230.824301392387
233.247103076133
233.247103076133
234.765644349949
234.765644349949
234.765644349949
234.765644349949
237.654246513777
237.654246513777
238.834184159646
239.159001183299
245.600723129859
245.600723129859
246.942883965693
246.942883965693
249.665159296416
249.665159296416
249.665159296416
249.665159296416
252.973727745924
252.973727745924
253.796145462253
253.796145462253
254.799342527119
257.618000586061
260.59034393956
263.064683999208
266.629959901723
266.629959901723
266.629959901723
266.629959901723
267.053881159309
267.084094471842
267.193972217046
267.193972217046
270.15749619379
270.15749619379
270.15749619379
270.15749619379
271.170461851589
271.170461851589
272.242882659883
272.242882659883
274.381883274732
274.381883274732
276.902379788818
280.278029470599
280.278029470599
283.004544917069
283.004544917069
284.021962619445
284.021962619445
285.477714937228
286.67575278661
286.67575278661
286.67575278661
286.67575278661
290.251707224411
290.251707224411
290.314156850573
290.314156850573
290.493974824592
293.210791947795
293.210791947795
294.043432958871
296.169038334346
296.169038334346
296.169038334346
296.169038334346
300.0362894016
300.0362894016
300.0362894016
300.0362894016
305.219836187311
309.493304633132
309.493304633132
309.946665436677
309.946665436677
311.242312194474
311.859781044263
315.228427119955
315.228427119955
316.107605008887
316.107605008887
317.094404184449
317.094404184449
322.77225853828
322.77225853828
323.632095603455
323.632095603455
324.168088985632
324.168088985632
324.168088985632
324.168088985632
326.337710088712
328.616126877502
328.616126877502
331.639899572376
333.19454207589
333.19454207589
334.179714252591
334.554662521131
334.554662521131
335.368447115655
335.368447115655
335.368447115655
335.368447115655
335.423687205664
335.423687205664
347.565221504076
348.072496830116
348.072496830116
348.077699682019
348.077699682019
349.984818618897
349.984818618897
349.984818618897
349.984818618897
350.172207798264
350.491473278567
350.491473278567
353.576579862504
355.890357383667
355.890357383667
357.507689586504
357.507689586504
357.507689586504
357.507689586504
361.081765671845
364.39997063085
366.124925169434
366.124925169434
366.553362020113
366.553362020113
366.593301483945
366.593301483945
366.593301483945
366.593301483945
368.370899845262
368.370899845262
375.253598812029
375.743147590461
375.743147590461
375.846183275084
375.846183275084
377.763249119312
377.763249119312
379.559917480008
379.559917480008
381.747091164541
384.090733643032
384.090733643032
384.090733643032
384.090733643032
385.583241122263
385.583241122263
388.073206054189
389.800709971248
391.961771952718
391.961771952718
391.961771952718
391.961771952718
394.976482174615
395.418119549787
395.418119549787
397.035198031566
399.365963708452
399.365963708452
399.365963708452
399.365963708452
399.72776685317
399.72776685317
399.994632948984
406.281375985723
406.281375985723
406.843378262236
407.565276273646
407.565276273646
411.945709671214
412.148044478587
412.148044478587
416.192534274455
416.865331407444
416.865331407444
417.779030120136
417.779030120136
418.878147619738
418.878147619738
418.878147619738
418.878147619738
422.997633358213
422.997633358213
428.569467328924
428.569467328924
429.826907642113
429.826907642113
429.840593926803
429.840593926803
429.840593926803
429.840593926803
436.237847810963
438.80535173854
438.80535173854
438.80535173854
438.80535173854
439.112616539026
442.634563255572
442.634563255572
442.832000516257
444.059303530356
444.059303530356
444.414044153774
444.414044153774
447.134237466168
447.134237466168
447.310892185112
448.823922697231
448.823922697231
454.511454078099
454.511454078099
454.511454078099
454.511454078099
454.701716087703
454.701716087703
455.769792520373
455.769792520373
456.213098314514
456.213098314514
459.285137802355
461.773797717659
463.582970796944
463.582970796944
469.267248228113
469.267248228113
469.267248228113
469.267248228113
470.875344413035
470.875344413035
471.899609985006
471.899609985006
471.899609985006
471.899609985006
472.116195706923
472.116195706923
474.810257323476
474.833441196493
474.833441196493
475.650922495554
475.650922495554
475.896581521738
478.530205386819
478.530205386819
481.063869431633
483.011977375711
488.786891658905
488.786891658905
489.545201663741
491.198580520536
491.198580520536
492.953937871342
492.953937871342
492.953937871342
492.953937871342
494.472264813344
494.472264813344
496.457814258818

==> anc/eig-bolza-refined0-1000.txt <==
3.8388872588421995185866224504354645970819150157
3.8388872588421995185866224504354645970819150157
3.8388872588421995185866224504354645970819150157
5.353601341189050410918048311031446376357372198
5.353601341189050410918048311031446376357372198
5.353601341189050410918048311031446376357372198
5.353601341189050410918048311031446376357372198
8.249554815200658121890106450682456568390578132
8.249554815200658121890106450682456568390578132
14.72621678778883204128931844218483598373384446932
14.72621678778883204128931844218483598373384446932
14.72621678778883204128931844218483598373384446932
14.72621678778883204128931844218483598373384446932
15.04891613326704874618158434025881127570452711372
15.04891613326704874618158434025881127570452711372
15.04891613326704874618158434025881127570452711372
18.65881962726019380629623466134099363131475471461
18.65881962726019380629623466134099363131475471461
18.65881962726019380629623466134099363131475471461
20.5198597341420020011497712606420998241440266544635
20.5198597341420020011497712606420998241440266544635
20.5198597341420020011497712606420998241440266544635
20.5198597341420020011497712606420998241440266544635
23.0785584813816351550752062995745529967807846993874
28.079605737677729081562207945001124964945310994142
28.079605737677729081562207945001124964945310994142
28.079605737677729081562207945001124964945310994142
30.833042737932549674243957560470189329562655076386
30.833042737932549674243957560470189329562655076386
30.833042737932549674243957560470189329562655076386
30.833042737932549674243957560470189329562655076386
32.673649616078808024835881708101467682343233419788
36.238391682153090252541097475258348826678278284916
36.238391682153090252541097475258348826678278284916
38.961815762404954429007897408412404014049359256218847
38.961815762404954429007897408412404014049359256218847
38.961815762404954429007897408412404014049359256218847
38.961815762404954429007897408412404014049359256218847
40.115892130244231315266862432607
40.115892130244231315266862432607
40.115892130244231315266862432607
42.856699987946101188392355018629
42.856699987946101188392355018629
42.856699987946101188392355018629
42.856699987946101188392355018629
44.017132939875406850875308573417
44.017132939875406850875308573417
44.017132939875406850875308573417
50.554168578580966189349730555587
50.554168578580966189349730555587
50.554168578580966189349730555587
57.487409496559122595195328871812
57.487409496559122595195328871812
57.487409496559122595195328871812
57.487409496559122595195328871812
59.465324824240877328149191318638
59.465324824240877328149191318638
59.465324824240877328149191318638
59.465324824240877328149191318638
61.026311384742424604779912385456
61.026311384742424604779912385456
62.635667349119337819639068142603
62.635667349119337819639068142603
62.635667349119337819639068142603
67.61053194804975151687494410762
67.61053194804975151687494410762
67.61053194804975151687494410762
71.421844050412986976000701191177
71.421844050412986976000701191177
71.421844050412986976000701191177
71.421844050412986976000701191177
73.66381183404159895425160849606
73.66381183404159895425160849606
74.92670839769283328311748797245
75.538859871267300467580754658597
75.538859871267300467580754658597
75.538859871267300467580754658597
75.674799635019497084747589164148
75.674799635019497084747589164148
75.674799635019497084747589164148
75.674799635019497084747589164148
86.188573500574508197635311167201
86.188573500574508197635311167201
86.188573500574508197635311167201
86.188573500574508197635311167201
86.709304688722396131717629673031
86.709304688722396131717629673031
86.709304688722396131717629673031
91.464862590779935859345447409101
93.37499230137436969931384363459
93.37499230137436969931384363459
93.37499230137436969931384363459
93.37499230137436969931384363459
97.87771393910198169802772468544
97.87771393910198169802772468544
97.87771393910198169802772468544
100.70959698354949508710734793032
100.70959698354949508710734793032
100.70959698354949508710734793032
102.30849913867264802542256610199
102.30849913867264802542256610199
102.30849913867264802542256610199
105.55434902947963075503134863909
105.55434902947963075503134863909
105.55434902947963075503134863909
105.55434902947963075503134863909
110.99856191467259243698935146493
110.99856191467259243698935146493
110.99856191467259243698935146493
110.99856191467259243698935146493
111.00376849927002282784034227472
111.00376849927002282784034227472
111.68512287462037966720167988193
111.68512287462037966720167988193
111.68512287462037966720167988193
111.68512287462037966720167988193
115.20644256637035565741814709511
115.20644256637035565741814709511
115.20644256637035565741814709511
116.60251775546229662661557737308
120.44374683383610956870010341381
126.53751404098511968619365639567
126.53751404098511968619365639567
126.53751404098511968619365639567
127.17456727127564966587125904365
127.17456727127564966587125904365
127.17456727127564966587125904365
127.17456727127564966587125904365
132.66649857549525425475801131025
132.66649857549525425475801131025
132.66649857549525425475801131025
133.74758479509758531920233459708
133.74758479509758531920233459708
133.74758479509758531920233459708
133.74758479509758531920233459708
135.94129112365274974702740213122
135.94129112365274974702740213122
144.59422507684493830465512603521
144.59422507684493830465512603521
144.59422507684493830465512603521
144.59422507684493830465512603521
146.33962745123954725598139644403
146.33962745123954725598139644403
146.33962745123954725598139644403
147.10745700350203137778080903066
147.10745700350203137778080903066
147.10745700350203137778080903066
148.43907309717906404479403358448
148.43907309717906404479403358448
151.09068005087837047333328984911
151.09068005087837047333328984911
151.09068005087837047333328984911
151.09068005087837047333328984911
154.5083778990512493040387592523
154.5083778990512493040387592523
154.5083778990512493040387592523
154.5083778990512493040387592523
159.07855736971150574572454180053
159.07855736971150574572454180053
159.07855736971150574572454180053
164.51868489527159945600623270492
164.51868489527159945600623270492
164.51868489527159945600623270492
166.76976747161681355389537064032
166.76976747161681355389537064032
166.76976747161681355389537064032
166.76976747161681355389537064032
167.99861671825354120689125403905
167.99861671825354120689125403905
167.99861671825354120689125403905
169.20449400139391417106181462953
170.72363451762035719758927167042
170.72363451762035719758927167042
170.72363451762035719758927167042
170.72363451762035719758927167042
175.22898774544270539420470110758
175.22898774544270539420470110758
175.22898774544270539420470110758
182.09522553063570671095940844958
182.09522553063570671095940844958
182.09522553063570671095940844958
182.09522553063570671095940844958
185.2020252162545946523991844147
185.2020252162545946523991844147
189.53391468608173746363245567205
189.53391468608173746363245567205
193.03610366052492320705590162956
193.03610366052492320705590162956
193.03610366052492320705590162956
193.03610366052492320705590162956
195.43614667617248823774026434388
195.43614667617248823774026434388
195.43614667617248823774026434388
199.32631952240683481823626754341
200.56693007745839712066634125205
200.56693007745839712066634125205
200.56693007745839712066634125205
200.78698602388711851686692477576
200.78698602388711851686692477576
200.78698602388711851686692477576
200.78698602388711851686692477576
201.45107899908566676364460759142
201.45107899908566676364460759142
201.45107899908566676364460759142
204.35677726177200090253188099852
204.35677726177200090253188099852
204.35677726177200090253188099852
204.35677726177200090253188099852
210.77296742187943970905248204996
210.77296742187943970905248204996
210.77296742187943970905248204996
210.77296742187943970905248204996
211.42538727706934845151313799033
211.42538727706934845151313799033
211.42538727706934845151313799033
214.45214587229753488044832805733
221.60751234343370370785041647713
221.60751234343370370785041647713
221.60751234343370370785041647713
221.60751234343370370785041647713
222.37112420711407857426264718736
223.64857207543006628304657965727
223.64857207543006628304657965727
223.64857207543006628304657965727
223.92084469108396742684280425013
223.92084469108396742684280425013
228.56367852156085589964978888629
228.56367852156085589964978888629
228.56367852156085589964978888629
228.56367852156085589964978888629
229.77917289649970152955009474798
229.77917289649970152955009474798
229.77917289649970152955009474798
237.55204055393078641661870831323
237.55204055393078641661870831323
237.55204055393078641661870831323
237.55204055393078641661870831323
237.66538316575346484513640474796
237.66538316575346484513640474796
237.66538316575346484513640474796
239.34860017217463135558884298643
239.34860017217463135558884298643
239.34860017217463135558884298643
249.66633556148623712215720238831
249.66633556148623712215720238831
249.66633556148623712215720238831
249.66633556148623712215720238831
253.79098578404830197004249212563
253.79098578404830197004249212563
253.79098578404830197004249212563
253.79098578404830197004249212563
256.69280480059646055217237695304
257.30906403459645821984509541817
257.30906403459645821984509541817
257.30906403459645821984509541817
259.81151322343654581307624501426
259.81151322343654581307624501426
259.81151322343654581307624501426
261.51029577822652078092091323947
261.51029577822652078092091323947
261.51029577822652078092091323947
261.51029577822652078092091323947
263.61078656264989587501086128421
263.61078656264989587501086128421
263.61078656264989587501086128421
265.47933256075230672213614594038
265.47933256075230672213614594038
269.73696673431979228361521053277
269.73696673431979228361521053277
269.73696673431979228361521053277
269.73696673431979228361521053277
269.80811497519906278968481767458
276.78385831419619176272568139852
276.78385831419619176272568139852
280.19365481843944731534302894926
280.19365481843944731534302894926
280.19365481843944731534302894926
280.19365481843944731534302894926
280.97436233837711792369019118282
280.97436233837711792369019118282
280.97436233837711792369019118282
280.97436233837711792369019118282
281.54079391120256470565245257783
281.54079391120256470565245257783
281.54079391120256470565245257783
284.49949636139490954599660822264
284.49949636139490954599660822264
284.49949636139490954599660822264
289.50111873444700012551252171965
289.50111873444700012551252171965
289.50111873444700012551252171965
290.07138984830346919498900167238
290.07138984830346919498900167238
292.90722407011920684457202123934
292.90722407011920684457202123934
292.90722407011920684457202123934
292.90722407011920684457202123934
297.20785870931420496256502336884
297.20785870931420496256502336884
297.20785870931420496256502336884
306.68023281412262250698805963676
307.52284822235069097464619592143
307.52284822235069097464619592143
307.52284822235069097464619592143
307.52284822235069097464619592143
308.22058006445537546409807706092
308.22058006445537546409807706092
308.22058006445537546409807706092
308.22058006445537546409807706092
311.90469753616058599390401817382
311.90469753616058599390401817382
311.90469753616058599390401817382
311.90469753616058599390401817382
318.9218280347745389237009978545
318.9218280347745389237009978545
318.9218280347745389237009978545
319.667096942
319.667096942
319.667096942
320.949890421
320.949890421
327.178103389
327.178103389
327.178103389
327.940697378
327.940697378
327.940697378
333.048977378
333.048977378
333.048977378
333.048977378
335.554163565
335.554163565
335.554163565
335.554163565
337.265345316
339.591120712
339.591120712
339.591120712
340.29089588
340.29089588
340.29089588
340.29089588
344.241527261
344.241527261
346.562353605
346.562353605
346.562353605
346.848492209
346.848492209
346.848492209
346.848492209
357.826682222
357.826682222
357.826682222
357.826682222
359.686417606
359.686417606
359.686417606
359.962456665
359.962456665
359.962456665
364.34885543
364.34885543
364.34885543
368.772031772
368.772031772
369.255818842
369.255818842
369.255818842
369.255818842
369.589915027
369.589915027
369.589915027
369.589915027
374.64905826
376.684700249
376.684700249
376.684700249
376.684700249
386.647244705
386.647244705
387.143859055
388.198646881
388.198646881
388.198646881
389.702245052
389.702245052
389.702245052
394.577766466
395.187768066
395.187768066
395.187768066
396.219291216
396.219291216
396.219291216
396.219291216
396.226350777
396.226350777
396.226350777
396.226350777
405.406100824
408.044568826
408.044568826
408.044568826
408.044568826
412.610108375
412.610108375
412.610108375
415.422598149
415.422598149
415.422598149
420.03008361
420.03008361
420.03008361
420.03008361
421.325166039
421.325166039
421.325166039
421.325166039
424.115203472
424.115203472
424.115203472
424.25162301
424.25162301
424.25162301
428.308945626
428.308945626
428.308945626
428.308945626
428.600317526
428.600317526
429.955371629
429.955371629
429.955371629
429.955371629
431.392628742
431.392628742
431.392628742
440.148043546
440.148043546
442.848541637
444.159809173
444.159809173
444.159809173
444.159809173
445.082288201
445.082288201
445.082288201
452.571043228
452.571043228
452.571043228
457.395667577
457.395667577
457.395667577
457.395667577
461.705632724
461.705632724
461.705632724
461.705632724
464.342208998
464.342208998
464.342208998
465.306121491
465.306121491
465.306121491
469.61835946
469.61835946
469.61835946
469.61835946
469.924438618
469.924438618
469.924438618
475.172001174
475.450635897
475.450635897
475.450635897
475.450635897
482.009499828
482.009499828
484.8329768
484.8329768
484.8329768
485.790359652
485.790359652
491.116344284
491.116344284
491.116344284
491.116344284
492.225140726
492.225140726
492.225140726
492.225140726
497.103615438
497.103615438
497.103615438
500.662481234
501.9652469
501.9652469
501.9652469
508.530586424
508.530586424
508.530586424
508.530586424
508.626284357
508.626284357
508.626284357
509.421828958
509.421828958
509.421828958
509.421828958
512.278373032
515.681592234
515.681592234
515.681592234
515.681592234
515.89177166
515.89177166
519.32216096
519.32216096
519.32216096
520.006822347
520.006822347
520.006822347
520.006822347
524.918733414
524.918733414
524.918733414
527.603869325
527.603869325
533.514646139
533.514646139
533.514646139
533.514646139
535.495448125
535.495448125
535.495448125
540.377518163
540.377518163
540.377518163
542.223161312
542.223161312
542.223161312
542.223161312
545.714604059
545.714604059
545.714604059
547.608489094
547.608489094
547.608489094
547.608489094
549.082406979
549.082406979
557.978899679
557.978899679
557.978899679
557.978899679
559.37168229
559.37168229
559.37168229
566.04273238
566.04273238
566.04273238
566.04273238
568.26530443
568.26530443
568.26530443
568.943071045
570.215635033
570.215635033
570.215635033
573.776623384
573.776623384
573.776623384
576.801928707
576.801928707
576.801928707
576.801928707
583.19037121
583.19037121
583.19037121
583.19037121
583.4728044
588.712362737
588.712362737
588.712362737
590.728683167
591.620117827
591.620117827
591.620117827
591.620117827
599.952618019
599.952618019
601.964121964
601.964121964
601.964121964
601.964121964
602.338148913
602.338148913
603.47341219
603.47341219
603.47341219
607.089333775
607.089333775
607.089333775
607.545266302
607.545266302
607.545266302
607.545266302
607.72979029
607.72979029
607.72979029
607.72979029
611.475948071
611.475948071
611.475948071
614.814780068
614.814780068
614.814780068
614.814780068
617.746557268
617.746557268
617.746557268
625.53090477
627.264644265
627.264644265
627.264644265
630.256006931
630.256006931
630.256006931
630.256006931
632.20802518
632.20802518
632.20802518
637.147348261
637.147348261
637.147348261
637.289972062
637.289972062
640.2942601
643.213905748
643.213905748
643.213905748
643.213905748
646.288769659
646.288769659
646.288769659
646.288769659
647.703989171
654.928218992
654.928218992
654.928218992
654.928218992
655.85641303
655.85641303
655.85641303
655.85641303
657.271129864
657.271129864
661.021983625
661.021983625
661.021983625
664.343353156
664.343353156
664.343353156
667.398172229
667.398172229
667.398172229
667.586760632
670.752593535
670.752593535
670.752593535
670.752593535
677.946206864
677.946206864
677.946206864
677.946206864
684.393115143
684.393115143
687.417483679
687.417483679
687.417483679
687.417483679
688.718548564
688.718548564
688.718548564
689.641414262
689.641414262
689.641414262
692.080777532
692.080777532
692.080777532
692.155426486
692.155426486
692.155426486
692.155426486
698.821979345
698.821979345
698.821979345
703.040229725
703.040229725
703.040229725
706.507509738
706.507509738
706.507509738
706.507509738
712.362167022
712.362167022
712.362167022
712.362167022
716.125722512
716.125722512
716.125722512
716.125722512
717.825041149
717.825041149
717.825041149
722.531554972
722.531554972
722.752267332
722.752267332
722.752267332
722.802543326
722.802543326
723.62120042
728.586943198
728.586943198
728.586943198
728.586943198
729.610779044
729.610779044
729.610779044
729.764506532
729.764506532
729.764506532
729.764506532
733.821193173
734.68823569
734.68823569
734.68823569
739.189040704
739.189040704
739.189040704
739.189040704
743.770197526
743.770197526
743.770197526
753.353614056
753.353614056
753.353614056
753.353614056
754.840065421
754.840065421
754.840065421
754.840065421
757.245994423
758.152806682
758.152806682
760.72529119
760.72529119
760.72529119
761.784647551
761.784647551
761.784647551
761.784647551
762.337864715
762.337864715
762.337864715
767.218544353
767.218544353
767.218544353
767.218544353
780.934331782
780.934331782
780.934331782
783.936470398
783.936470398
784.054588555
784.054588555
784.054588555
785.012287848
785.012287848
785.012287848
788.020928266
788.020928266
788.020928266
788.020928266
793.005714159
793.005714159
793.005714159
793.15628265
793.15628265
796.345186669
796.345186669
796.345186669
796.345186669
803.566156468365
803.566156468365
803.566156468365
805.208385276257
805.208385276257
805.208385276257
805.208385276257
805.780063278532
805.780063278532
806.837215867069
806.837215867069
806.837215867069
806.837215867069
808.156309696439
808.156309696439
808.156309696439
808.156309696439
812.873154670182
815.034291550977
815.034291550977
815.034291550977
815.034291550977
818.53647295731
818.53647295731
818.53647295731
821.131957844614
821.84545116041
824.929347779388
824.929347779388
824.929347779388
835.299539903573
835.299539903573
835.299539903573
836.677560509161
836.677560509161
836.677560509161
836.677560509161
840.702680039615
840.702680039615
840.702680039615
840.702680039615
841.052447494552
841.052447494552
841.052447494552
842.955492196851
842.955492196851
842.955492196851
843.634180579553
843.634180579553
843.634180579553
843.634180579553
847.39312963747
847.39312963747
850.469787750542
850.469787750542
850.469787750542
852.498764494653
852.498764494653
852.498764494653
852.498764494653
854.062372155543
854.062372155543
854.062372155543
854.062372155543
855.80667702981
855.80667702981
855.80667702981
863.500462180873
863.500462180873
863.500462180873
867.127521969219
870.24427576382
870.24427576382
870.24427576382
870.24427576382
875.626335330834
875.626335330834
875.626335330834
875.626335330834
876.255790293778
876.255790293778
878.867416798756
878.867416798756
878.867416798756
880.280980068888
880.280980068888
880.280980068888
886.337843933347
886.337843933347
886.337843933347
886.337843933347
888.485777560264
892.321899213652
892.321899213652
892.321899213652
892.321899213652
892.539639159003
892.539639159003
892.539639159003
898.313204852483
898.313204852483
898.313204852483
902.173027543338
905.741107852802
905.741107852802
905.741107852802
905.741107852802
906.547979272869
906.547979272869
906.547979272869
911.754187266756
911.754187266756
915.088473232409
915.088473232409
915.088473232409
915.088473232409
918.6124069494
918.6124069494
920.648174956524
920.648174956524
920.648174956524
921.363247051631
921.363247051631
921.363247051631
921.363247051631
923.519069879669
923.519069879669
923.519069879669
923.519069879669
924.167907444804
924.167907444804
924.167907444804
932.142067367639
932.142067367639
932.142067367639
932.142067367639
932.383401323676
932.383401323676
932.383401323676
938.494713836254
938.494713836254
938.494713836254
938.494713836254
941.470531647868
946.015543431486
946.223310575764
946.223310575764
946.223310575764
948.125820319044
948.134163384416
948.134163384416
950.168074489512
950.168074489512
950.168074489512
958.96494234931
958.96494234931
958.96494234931
958.96494234931
959.153566423758
959.153566423758
959.153566423758
959.153566423758
960.664261546915
960.664261546915
960.664261546915
964.508859288869
964.508859288869
964.508859288869
964.508859288869
966.973935318451
966.973935318451
966.973935318451
968.132612400399
968.132612400399
968.132612400399
968.132612400399
971.304664979493
971.304664979493
971.304664979493
975.542959671643
975.542959671643
975.542959671643
977.002056114711
977.002056114711
977.002056114711
978.188498715498
978.64206176419
978.64206176419
978.64206176419
978.64206176419
984.985487626332
984.985487626332
984.985487626332
984.985487626332
986.385869627879
986.385869627879
996.92067181536
996.92067181536
997.639517920098
997.639517920098
997.639517920098
997.639517920098
998.050919986626
998.050919986626


==> anc/eig-example-steiner-0-500.txt <==
2.59914396466356
2.88262507575039
3.25253517587933
6.22194516471823
6.29186511222464
6.90721900382606
7.7189511186697
8.33848311440619
10.7049735773594
11.2988318197213
11.8838378851949
12.2787896974475
13.0740064390858
13.9361378747938
14.0604820008647
16.2479469773498
17.2309945108146
17.7931240812374
21.1275838004547
21.8247080699943
22.6992461984073
24.1071119800694
24.4594721938898
24.6401810217041
24.7127573453711
26.8568489754138
28.8064314182556
29.5975250888145
30.6843690493036
31.001707230359
32.3373955566154
33.6224854559849
34.236743487272
34.9907583199907
35.4096370904661
36.4728288062575
36.7472854108507
37.7438932273424
38.7744509965308
40.2631157246866
42.5280040574392
42.5586852354079
42.8122832581731
43.7259428590242
44.2973927036586
47.2384615055336
48.4785066001527
49.1122539096364
50.1327198869474
50.5611462224923
52.6828252782253
52.9319515937923
54.6542565805013
54.9080125828635
55.4214052786768
56.9248814942222
58.4961808476425
58.627279034662
59.1856820223862
61.6666075664659
61.6849323674649
62.1894278696455
64.9865055318119
65.525749853992
65.7589797027499
66.7474764544132
67.3830634581912
69.0130700378204
69.2788295470208
71.3442712271582
71.3596585338883
73.3839890092866
73.7401157225651
74.9308927694446
75.4416298982579
76.8290829578032
77.7272904540751
78.9640501146144
80.6525734882534
80.8203115507337
82.7967929427275
83.1515717542748
83.5449450791155
84.6703058184325
86.7220187713472
87.1867744727298
87.5867096247299
88.8230588052913
89.8194528245557
90.1790070300939
90.3940367705343
92.5125168291906
92.5706260643272
94.3683845681961
95.6720353233171
96.3987523428839
97.3344868094518
99.3655615512106
99.7537026662186
100.837603745013
101.728431844642
103.274396422122
103.324520849818
105.527077723381
105.557410401978
107.342630547178
108.440986526228
109.479214081456
109.926376489344
110.843192012214
111.650162749577
112.449204755278
113.187292336465
114.424177458897
116.355145168032
117.026428614816
119.466370034294
119.658056034477
119.942223663493
120.1504300173
121.70202797558
122.687934530036
123.296276866949
124.211769849641
125.972990851626
127.127215328914
127.8941442293
128.803758976339
128.810594827111
131.8092593427
131.902566022676
133.723195554339
134.161554257348
134.682585403937
135.578699990083
137.110584631746
138.419981143372
139.334549821334
139.706070004433
140.705733253916
141.316785444489
142.522166701084
143.09511591761
143.51441337868
145.195381182334
145.980798244046
146.183878518196
148.367911984267
149.471434820573
151.368382883529
151.658720765293
152.908451367106
154.503212460101
155.1736041885
155.840933123223
158.482630780614
158.536083849641
159.142297720752
160.434803203144
160.76605325086
161.67484832865
163.07374788124
164.774336075948
165.464452929464
167.880759619231
168.352762108474
169.057870033902
169.182563406507
169.732478468466
170.305022717978
171.492293660439
171.958117377071
172.154622121028
173.631137704237
176.408668533475
176.556039320467
177.967804113573
179.178035169526
179.23910303024
180.508567525862
180.693905390154
182.696154622536
184.586557025917
184.888123219161
185.672418982296
186.94513342777
188.502300385949
189.049352894675
189.520756856145
191.979890429523
192.19258737887
192.657330785123
193.161087903484
194.464695502944
195.863891596135
196.191780187154
197.692492678271
198.615842889929
198.723570978673
198.746564725719
200.613039383084
201.512553103221
203.197451641981
204.109542218086
206.134426234998
206.627999327468
208.817702804915
209.162723312284
209.885826067475
210.74835996692
212.524936494774
213.451227658086
213.469548173932
215.110226209951
216.06740049756
216.538093966031
217.86105458144
218.147109080213
219.934138293309
219.945434845478
222.083332832698
222.908729876872
223.475900205624
224.067303454036
225.133657944011
228.272665058695
229.391909739105
230.270835835679
230.890828411243
232.191673925136
232.466435913538
232.729911966556
233.889590368601
235.486060190527
235.850279378911
236.595515459525
238.806164724848
239.05244858547
240.90261474385
241.470743457106
241.90450339321
242.672851038222
242.882469831842
243.805649232208
245.392716910256
247.206613860199
247.980204657429
249.423917129152
250.378076595203
251.102256458717
252.455406141229
252.495464342157
253.440053733239
253.986594413519
255.364819167994
256.866267327285
257.577244350477
258.377522907691
260.294615783593
260.782906037333
262.479521469033
263.336723925654
264.520419384184
265.80489559387
266.070892773488
266.587243450649
267.085909668028
268.051525519444
268.298265637781
268.990595577673
272.25585073605
272.827148398936
274.399119527292
274.569683881558
276.932501845952
278.04565359573
278.952110773796
279.499772889617
279.869855147566
280.444237234222
282.100744615417
283.012002395573
283.161061632891
284.412433275449
284.632211263939
285.174326950325
287.266615397088
288.413503643832
289.517692608107
290.585798015965
292.187200922304
293.787475907875
294.254530742701
294.683955673368
295.61051983321
296.30770426614
296.784568019021
298.723490611043
299.046623188523
300.612585623878
301.501060403005
302.823171788999
303.01981342239
304.742867168264
305.103801175156
305.571140214363
308.027441010884
308.632243680195
309.777083642369
310.641266123939
311.434571289896
311.681914985455
313.707339711388
314.298981451802
315.14698413749
315.783895544264
318.193421599085
319.220518552758
319.825129610856
321.05510391013
321.149567534911
323.539848124113
324.583388717863
324.723696240982
325.053230514478
325.7801186129
327.71443392816
328.514470368801
329.018530021148
330.702488796311
333.417428816241
333.846357959593
334.795158813654
335.330083961684
336.413690638491
338.292140645417
339.755288861589
341.680714860807
342.01184871016
342.914271254116
343.841154878256
344.568835610338
345.435106186076
346.023706059455
346.354679293893
346.547179809761
348.284549767889
348.862659162538
349.895123362657
350.999745490555
351.550731602322
352.266624703738
352.80421433837
353.656643692426
354.688790073324
355.488069248622
355.60149548915
358.823655359782
360.405530049107
361.14900918014
361.848888930868
363.091062942383
363.348475690661
365.80771654384
366.821133917414
367.280407453681
367.938104540809
369.210229241076
369.573007406124
370.826993608252
372.757906229211
373.089534460832
373.338526950717
373.881981002293
375.465618317069
375.795536522048
377.474440284869
377.672508636162
379.09801639038
380.137642124617
382.180154686146
383.687091108864
383.914574325994
385.021406541104
385.543476230212
386.326301626512
388.260134402486
388.853346344922
389.648167456527
389.669997767199
391.149441802283
391.568062608861
393.75536519344
394.689989957659
395.795016932671
396.176590955608
397.34790020701
398.652654301695
399.72250282125
401.395686919882
402.05230377428
402.613924473872
403.793155284026
404.276839593888
406.157928695787
407.405344152835
407.780703335874
408.717703327884
409.371627596056
410.454399067822
411.556928027166
412.071475116993
412.798473867131
413.332346246496
415.167143350766
416.860983472828
417.75269994948
417.860598518576
419.730635849201
420.482704273516
421.261173001008
422.714968849728
423.073861432063
423.440771948479
425.152844300133
427.334735804445
427.874499143599
429.186319388385
429.807396242695
429.844669324609
432.104539107817
433.180232360401
433.942306529341
435.296036949641
435.834657171421
436.511172863753
439.187789325739
439.221188758267
440.790407305323
441.234603862702
442.440036783489
442.907861459452
444.006604764681
445.98805645453
446.459198295536
447.194473108533
449.083709109277
449.355882556318
449.932863670802
451.56828356301
451.95505988433
452.669679851647
455.032679350239
455.067832409922
455.967851742107
456.243736688665
457.196120335142
458.821214181147
459.671941753393
461.136512993633
461.306829201919
464.484809953021
465.314410165617
465.779728899096
466.355614646401
467.436020669858
467.792733491782
469.174331329087
470.594668715378
471.790452673163
472.42813693712
473.621220928101
474.284805676981
474.578535304936
475.592485371359
477.058800012244
477.961436083157
478.685142577175
479.593390712539
480.138225092925
481.186889967545
481.819206140884
483.69656331507
484.40099410192
486.706065064751
486.840192005785
487.926457749777
489.078046786404
489.720211192759
491.238439121087
492.049629705498
493.456036865281
494.284609992683
494.447425757497
496.129769950773
496.851055931143
497.031618201598
498.516640484576
499.135849753126
499.674983897629

==> anc/eig-genus3.txt <==
0.773471522151142
1.7248638034383
3.01315124729071
3.83888725946153
3.83888725946153
3.83888725946153
4.035491712856
4.78757221649254
5.35360134136972
5.35360134136972
5.35360134136972
5.35360134136972
5.37281449999275
6.53983609001954
8.24955481566161
8.24955481566161
8.80289835774886
9.03728419135608
9.62296119394686
10.6518696023225
11.4477877567723
12.4991457867211
13.9796854810143
14.7262167860725
14.7262167860725
14.7262167860725
14.7262167860725
15.0489161278674
15.0489161278674
15.0489161278674
15.1795451677878
15.6221052021755
17.3029046407253
18.0334777795396
18.6588196288882
18.6588196288882
18.6588196288882
18.6911454124688
19.6283150148498
20.519859727451
20.519859727451
20.519859727451
20.519859727451
20.6217207869774
22.0544882157986
22.3843690948953
23.0785584832709
24.3909175546178
24.8910582322138
25.7736890435303
25.9719869956333
28.0733388823375
28.0796057368276
28.0796057368276
28.0796057368276
29.6937086312031
29.7110124401877
30.2025259041555
30.833042739229
30.833042739229
30.833042739229
30.833042739229
31.5352098717093
32.6736496167897
34.3067465818324
34.5364800667999
35.0177547691429
35.473212965678
35.5774678535132
36.2383916808432
36.2383916808432
37.2820377659918
38.2354168967
38.9618157625599
38.9618157625599
38.9618157625599
38.9618157625599
39.5183368642808
40.1158921304157
40.1158921304157
40.1158921304157
42.0095074435416
42.211581634857
42.8566999856811
42.8566999856811
42.8566999856811
42.8566999856811
42.8814191815479
43.3584601454271
44.0171329401219
44.0171329401219
44.0171329401219
45.2115963559552
45.4728006169381
47.199014866239
47.7963029484743
48.860570134305
50.3119642508271
50.554168576848
50.554168576848
50.554168576848
50.7368498488922
51.0565273921959
54.2717297076404
54.2919300884093
54.6599034641617
55.6851565255096
55.9069796129238
55.9733898455096
57.4874094951218
57.4874094951218
57.4874094951218
57.4874094951218
59.209110944837
59.2956578580107
59.4653248216659
59.4653248216659
59.4653248216659
59.4653248216659
61.0263113882446
61.0263113882446
61.0805969386197
61.5786722307684
62.6356673514827
62.6356673514827
62.6356673514827
63.7705684543258
64.5749012896063
65.400133037598
66.3284353769266
67.6105319513564
67.6105319513564
67.6105319513564
67.9019713901162
68.4113475450199
68.7058426474355
68.9376731408727
69.4914427356682
70.9150663904333
71.4218440514749
71.4218440514749
71.4218440514749
71.4218440514749
72.8402679213957
73.6638118347662
73.6638118347662
74.259016443208
74.8857197747171
74.9267083955493
75.3935262409408
75.5388598716024
75.5388598716024
75.5388598716024
75.6747996340515
75.6747996340515
75.6747996340515
75.6747996340515
76.2846778313821
77.2732385682023
79.6006495636492
79.9119698627917
80.0673061826205
82.9561027570524
83.7315382750837
85.0239846717909
85.1177577705012
85.3780026705654
86.1885734982683
86.1885734982683
86.1885734982683
86.1885734982683
86.2924600327347
86.596394332502
86.7093046857125
86.7093046857125
86.7093046857125
88.3595908381895
90.4591572052436
91.2453989159008
91.4648625916214
91.8105725491816
93.2522659785482
93.3749922958413
93.3749922958413
93.3749922958413
93.3749922958413
93.6135080870225
95.2621547541096
95.4137748605796
97.416568905657
97.5864013363215
97.8205098816803
97.877713936839
97.877713936839
97.877713936839
99.4044266902621
99.6129611433971
100.709596984346
100.709596984346
100.709596984346
102.308499138514
102.308499138514
102.308499138514
102.522498209598
103.670169803403
104.246297853097
104.283487062166
105.55434902628
105.55434902628
105.55434902628
105.55434902628
106.745174058778
106.752340325257
107.025650138658
109.593099377077
110.267154042577
110.829676313962
110.998561912002
110.998561912002
110.998561912002
110.998561912002
111.003768502427
111.003768502427
111.24469363265
111.685122872153
111.685122872153
111.685122872153
111.685122872153
112.582041588675
113.504902098827
113.920246945637
115.206442570551
115.206442570551
115.206442570551
116.481249096906
116.602517757013
117.15452349828
118.066473076312
119.251821633993
120.271599605183
120.443746833611
120.612607634182
120.765099530262
124.920311793144
124.948453325313
125.871737153351
126.482478206604
126.518938358979
126.537514041867
126.537514041867
126.537514041867
126.86238083323
126.908977476605
127.174567272648
127.174567272648
127.174567272648
127.174567272648
128.16847742418
130.139596740477
130.422366251454
131.113919885265
132.666498577568
132.666498577568
132.666498577568
133.747584801426
133.747584801426
133.747584801426
133.747584801426
134.21901986313
135.941291122356
135.941291122356
136.289760908307
137.423312329704
137.974806964626
138.093689717582
138.90017281893
140.294299482721
141.590790825766
141.730946178426
143.201083920347
144.028636165071
144.047650646436
144.594225076327
144.594225076327
144.594225076327
144.594225076327
144.682894821519
146.293907690508
146.339627450748
146.339627450748
146.339627450748
147.10745700048
147.10745700048
147.10745700048
147.601437395914
148.439073093739
148.439073093739
149.448836320553
149.746293645195
150.953051405004
151.090680048475
151.090680048475
151.090680048475
151.090680048475
152.466817138473
153.278298744058
154.207244262025
154.368936863689
154.508377909399
154.508377909399
154.508377909399
154.508377909399
154.658094950933
156.862015487141
158.594536829112
158.678601361458
159.078557369134
159.078557369134
159.078557369134
160.314995218102
160.613360031145
160.88627127966
161.961623546514
162.049594898808
164.518684891758
164.518684891758
164.518684891758
164.812966341848
166.769767503485
166.769767503485
166.769767503485
166.769767503485
167.481425347977
167.587431435679
167.781262280917
167.99861672607
167.99861672607
167.99861672607
168.091033745338
168.563118826291
169.20449399393
170.723634528054
170.723634528054
170.723634528054
170.723634528054
172.278529335231
172.754628620879
173.127481906721
173.250482645407
174.694312829837
175.228987743399
175.228987743399
175.228987743399
176.564841686379
178.928112194749
179.50797177252
179.547267652815
180.128273655171
180.432557566593
180.448875346691
181.954182193395
182.095225530336
182.095225530336
182.095225530336
182.095225530336
182.315846969934
184.170690130262
185.202025212828
185.202025212828
185.803723909932
186.800822885442
187.187701520802
188.001250932625
189.191178125337
189.533914715633
189.533914715633
190.795275805231
192.258094969916
192.838199831063
193.036103664997
193.036103664997
193.036103664997
193.036103664997
194.800727832759
195.436146669583
195.436146669583
195.436146669583
195.585789871458
195.945751043357
196.138348922548
196.83817638905
197.470756943272
199.326319537455
200.566930076291
200.566930076291
200.566930076291
200.786986057479
200.786986057479
200.786986057479
200.786986057479
201.310194489103
201.451079037392
201.451079037392
201.451079037392
202.648456807293
202.709494637982
203.210878442049
203.384703851808
204.356777241542
204.356777241542
204.356777241542
204.356777241542
204.397002275522
205.306057193705
205.778931485834
207.557508939586
209.666783165335
210.063121334306
210.659371238632
210.772967452808
210.772967452808
210.772967452808
210.772967452808
211.12266859635
211.425387295834
211.425387295834
211.425387295834
213.987395956557
214.452145869576
215.198561477065
215.638612161612
216.710310867989
216.823761796189
217.52614464027
218.021181090984
219.672413406938
220.49800547955
221.158957266815
221.607512337024
221.607512337024
221.607512337024
221.607512337024
222.147163162981
222.371124230884
222.962635112352
223.648572064382
223.648572064382
223.648572064382
223.920844697224
223.920844697224
224.439072226628
224.836097479807
226.103438429098
226.852368085069
228.563678553049
228.563678553049
228.563678553049
228.563678553049
229.731589280024
229.779172893727
229.779172893727
229.779172893727
230.51151067055
232.435502461728
232.535441787331
233.550016573608
233.878292551574
234.555468643129
235.73847173685
236.347549219259
237.288935330023
237.552040608684
237.552040608684
237.552040608684
237.552040608684
237.665383114282
237.665383114282
237.665383114282
239.071216658868
239.348600149158
239.348600149158
239.348600149158
240.232091643867
240.599842703073
240.970742731259
243.398901404471
244.294868013688
245.291541246144
245.932739843463
246.157715796757
246.627404464606
249.106610278864
249.666335518284
249.666335518284
249.666335518284
249.666335518284
250.033229508474
250.552851864321
252.689039473982
253.21368432028
253.790985745413
253.790985745413
253.790985745413
253.790985745413
253.850303755298
255.445518046971
255.548843783597
256.692804799397
256.729390320286
257.309064095569
257.309064095569
257.309064095569
258.20937463703
258.393945670454
258.854245196654
259.811513235469
259.811513235469
259.811513235469
260.633111300792
261.510295915458
261.510295915458
261.510295915458
261.510295915458
263.187357611496
263.610786560495
263.610786560495
263.610786560495
263.843888126038
264.350462948368
264.52049313605
265.479332550053
265.479332550053
265.971343529374
266.078907464495
267.586917381899
269.451726744635
269.462705535098
269.736966681023
269.736966681023
269.736966681023
269.736966681023
269.808115116032
270.077540056105
271.005085394677
272.105041811544
274.13531497876
276.46816498041
276.672745977943
276.78385829531
276.78385829531
276.976006362697
277.079014109719
277.469479496426
278.944829346951
279.464559376956
280.193654967254
280.193654967254
280.193654967254
280.193654967254
280.974362363744
280.974362363744
280.974362363744
280.974362363744
281.271113908158
281.540793928748
281.540793928748
281.540793928748
283.301683916632
283.697344457011
284.431729363351
284.499496321343
284.499496321343
284.499496321343
285.649896869644
286.508324177059
288.392984551492
288.4839433064
289.216846102599
289.501118700169
289.501118700169
289.501118700169
290.071389780337
290.071389780337
292.907224251634
292.907224251634
292.907224251634
292.907224251634
292.964862738403
293.318781347165
295.107538461386
295.928157577571
296.005088272054
297.105903160233
297.124124113756
297.207858724613
297.207858724613
297.207858724613
297.647157073024
298.542416076281
299.788921528895
300.576638204031
301.040857471405
301.444495728498
301.652552736481
303.451118734334
304.633713320333
305.592302010752
306.680232801518
307.522848231378
307.522848231378
307.522848231378
307.522848231378
307.819399590468
308.220580070747
308.220580070747
308.220580070747
308.220580070747
309.651461453712
311.093075081074
311.343726519272
311.904697532935
311.904697532935
311.904697532935
311.904697532935
312.385889939376
312.541410328014
313.302984133835
314.199997268322
314.850052332357
315.697737204675
316.941271346691
318.921828017025
318.921828017025
318.921828017025
319.667096930228
319.667096930228
319.667096930228
319.907293122977
320.062383641154
320.949890408839
320.949890408839
321.463702383999
322.150763518619
322.728435169653
323.666720457815
326.706868189527
327.123415180727
327.13347618052
327.178103364025
327.178103364025
327.178103364025
327.318041470906
327.940697363289
327.940697363289
327.940697363289
328.235870116079
329.739992277681
330.274093570034
330.719038448799
331.51329525192
333.04897736146
333.04897736146
333.04897736146
333.04897736146
333.141872313035
335.554163578204
335.554163578204
335.554163578204
335.554163578204
335.672895216578
336.861117343256
337.265345328645
337.630053138261
338.852701524022
339.591120706001
339.591120706001
339.591120706001
339.844531703
340.290895873638
340.290895873638
340.290895873638
340.290895873638
340.567353458583
340.567353458583
341.389925925962
343.116208548463
344.241527287258
344.241527287258
345.443944956005
345.458725213708
345.680807513398
345.809220803179
346.562353663273
346.562353663273
346.562353663273
346.848492212093
346.848492212093
346.848492212093
346.848492212093
347.662332101445
349.075196692524
349.921092960483
351.215641750076
351.382270859913
351.631502304811
354.210695017897
354.602090797787
354.736956843338
355.238681004891
356.983041826836
357.229581287123
357.826682223718
357.826682223718
357.826682223718
357.826682223718
359.078337389003
359.399397116336
359.686417590881
359.686417590881
359.686417590881
359.962456661836
359.962456661836
359.962456661836
360.703386889038
364.348855417765
364.348855417765
364.348855417765
364.703659005
365.552763269359
366.528924319823
366.873650805859
368.200629878237
368.772031812453
368.772031812453
368.867731958645
369.255818830227
369.255818830227
369.255818830227
369.255818830227
369.589915044736
369.589915044736
369.589915044736
369.589915044736
369.9058050819
370.177268135933
371.041970841119
371.55556589233
371.680926729755
371.752207366971
373.069306105525
373.532003196277
374.649058240039
376.684700256909
376.684700256909
376.684700256909
376.684700256909
377.304541547719
379.082310659788
379.665243140967
380.342840861444
381.724738155119
381.73909687508
383.411630431974
383.781816822257
384.007361240341
384.544652269529
385.956702752345
386.647244746351
386.647244746351
387.143859045143
388.198646863905
388.198646863905
388.198646863905
388.705891229595
389.70224502994
389.70224502994
389.70224502994
390.126447632702
391.713227006659
391.788135630633
392.920099351107
393.323484282484
394.32930971945
394.577766515624
394.934826013595
395.187768040772
395.187768040772
395.187768040772
395.4669002086
396.219291224151
396.219291224151
396.219291224151
396.219291224151
396.226350778897
396.226350778897
396.226350778897
396.226350778897
396.96828144067
397.373359534565
397.651427704761


==> anc/eig-octagon-0-500.txt <==
1.72486380361313
3.83888725884142
4.03549171358573
5.3728145002439
7.1601978604264
7.1601978604264
8.24955481520061
8.24955481520061
8.80289835813472
9.62296119407318
10.6518696025268
13.3098319242597
13.3098319242597
15.0489161332679
15.1795451705331
15.6221052024606
18.0334777810794
18.6588196272604
18.6911454141019
22.3843690962536
23.0785584813819
24.3909175550192
24.8910582348928
27.0783138306746
27.0783138306746
27.5911301684852
27.5911301684852
28.0733388809501
28.0796057376773
30.2025259052209
31.5352098720909
32.6736496160812
35.0177547710552
35.4732129651989
36.2383916821546
36.2383916821546
37.2820377683708
38.2354168953432
38.8032193930702
38.8032193930702
40.1158921302446
42.2115816335088
44.0171329398711
45.2115963565512
45.5606933736432
45.5606933736432
47.1990148673522
47.7963029476579
48.8605701342307
50.5541685785811
50.7368498500889
54.291930084634
54.6599034657719
56.1343110538873
56.1343110538873
59.2091109478395
59.2956578595595
61.0263113847396
61.0263113847396
61.5786722320004
62.6356673491178
63.7705684543949
64.6460764382552
64.6460764382552
67.6105319480467
68.4113475440034
68.705842642883
68.937673137522
69.4914427358181
72.1499319044399
72.1499319044399
73.6638118340361
73.6638118340361
74.2590164440675
74.4459941586016
74.4459941586016
74.9267083976828
75.3935262454708
75.5388598712629
77.2732385733592
79.9119698697639
82.9561027567138
83.7315382811636
85.0239846782101
86.7093046887289
87.9850572786685
87.9850572786685
88.3595908393291
91.2453989142603
91.4648625907971
91.8105725504181
93.2522659834223
93.3119594433088
93.3119594433088
95.2621547613449
97.4165689031705
97.8777139391115
99.6129611413596
100.709596983545
102.308499138712
103.618720896866
103.618720896866
103.670169802656
104.246297852812
104.283487060051
106.745174061023
109.593099372546
111.003768499272
111.003768499272
111.244693630572
111.733761757139
111.733761757139
113.504902099284
115.206442566376
116.60251775546
118.066473076832
120.271599605553
120.443746833826
120.61260763834
120.765099533349
122.644301776498
122.644301776498
124.920311786703
124.948453322328
126.518938356757
126.537514040965
126.908977473114
128.818381880019
128.818381880019
129.552833466703
129.552833466703
130.139596740554
132.666498575508
135.941291123642
135.941291123642
136.289760900234
137.423312334044
138.093689715077
138.900172820631
139.086365296809
139.086365296809
141.590790819679
144.682894825626
146.293907692996
146.339627451239
147.107457003496
147.601437404893
148.439073097191
148.439073097191
149.746293642014
152.46681713601
153.278298740368
154.623095018466
154.623095018466
154.658094946173
154.72311695173
154.72311695173
156.862015491014
159.078557369721
160.886271270294
162.049594885913
164.518684895277
164.812966336988
167.481425345967
167.587431439746
167.998616718262
168.091033743645
168.563118817815
169.204494001417
172.799088688234
172.799088688234
174.69431281912
175.228312403841
175.228312403841
175.228987745447
178.928112190843
179.50797176955
180.12827365385
180.432557530011
181.846905181012
181.846905181012
181.954182193702
184.170690120279
185.202025216266
185.202025216266
187.187701491293
189.533914686062
189.533914686062
190.227928023718
190.227928023718
192.258094959569
194.800727807238
195.436146676176
195.585789836118
195.945751038682
196.138348882061
196.838176374085
199.326319522427
199.537521805993
199.537521805993
200.566930077461
201.451078999098
202.648456794157
202.709494626604
204.397002274837
205.30605720789
206.875831509941
206.875831509941
210.659371211881
211.425387277056
211.941991933562
211.941991933562
214.452145872283
215.198561438906
215.638612128551
216.823761790461
218.021181118568
219.672413387699
220.498005481441
221.133446449362
221.133446449362
222.371124207157
222.962635111003
223.648572075434
223.920844691098
223.920844691098
224.43907219367
226.103438392408
229.48483820474
229.48483820474
229.77917289655
232.435502468031
233.550016645372
233.878292520658
235.738471704638
236.347549269626
237.665383165778
239.071216657262
239.348600172205
240.970742701231
242.264504631216
242.264504631216
243.398901367524
246.157715844691
247.941150087992
247.941150087992
250.033229616462
250.552851878108
252.689039495178
253.213684499852
254.194277320804
254.194277320804
255.445518078398
255.548843641921
256.692804800639
257.309064034632
258.39394573321
259.811513223473
263.492027236997
263.492027236997
263.61078656268
263.84388808342
264.350462863855
265.479332560766
265.479332560766
265.971343333181
267.586917591668
269.462705419388
269.808114975216
272.105041375257
272.361892757382
272.361892757382
274.135315051799
276.672745901924
276.783858314245
276.783858314245
277.079013960813
278.944829184954
281.308556081528
281.308556081528
281.540793911207
283.301684089569
283.697344668554
284.499496361359
285.649896970276
287.450522247174
287.450522247174
288.392985060004
288.483943388932
289.501118734468
289.52599289504
289.52599289504
290.071389848328
290.071389848328
292.964862773327
293.318781818013
295.107538344714
297.124124538035
297.207858709362
300.576638192192
301.444495716146
303.451118714068
304.442111077386
304.442111077386
304.633713306344
306.680232814159
309.194426310991
309.194426310991
311.093075073012
311.343726514342
312.385889931627
313.241720884175
313.241720884175
313.302984122549
314.199997251559
314.850052344003
318.921828034779
319.667096937987
320.062383635514
320.949890416309
320.949890416309
321.463702344169
327.123415165335
327.133476182571
327.17810337448
327.318041463122
327.940697373008
329.739992268363
330.274093574535
330.431915091383
330.431915091383
335.672895206672
336.312861789511
336.312861789511
336.861117337102
337.26534529681
337.630053143271
338.852701524477
339.591120693993
339.608753925062
339.608753925062
339.844531707122
341.389925895179
344.241527253743
344.241527253743
345.809220831295
346.56235359929
349.921092953633
351.215641736607
351.631502287766
354.210694995166
354.602090790481
357.109234260903
357.109234260903
357.229581274122
359.078337377776
359.531501676184
359.531501676184
359.686417597678
359.962456658724
360.703386889073
364.348855424896
364.703659002991
368.772031767155
368.772031767155
368.867731939512
369.442871738124
369.442871738124
369.905805063939
370.17726810598
371.041970842784
371.752207310972
373.532003187412
374.130161812062
374.130161812062
374.649058254962
378.175112020387
378.175112020387
379.08231062375
380.342840847074
381.72473815263
383.411630414759
383.781816814182
386.647244698186
386.647244698186
387.143859049091
388.198646873859
389.702245045306
390.126447634199
391.788135598428
393.3234842959
394.577766445732
394.934826012353
395.187768050616
395.364000977699
395.364000977699
395.466900196622
396.968281449712
397.651427669059
397.844385042818
397.844385042818
401.409078364813
402.803058124976
404.096328312794
405.406100804616
405.724543600409
405.724543600409
406.497825419319
409.240410428104
411.592128736344
411.592128736344
412.578115255375
412.610108358851
415.422598142403
416.010133582306
416.284822653566
416.284822653566
416.955506079246
419.081217725641
420.317676864621
420.696649543727
423.825716069198
424.115203465243
424.251623003356
424.683586643652
425.445823342894
427.770333903153
428.600317519497
428.600317519497
431.29368355351
431.29368355351
431.392628736362
436.368552310258
438.874751328965
438.895632272228
438.895632272228
439.042580599054
439.531771081283
439.6199434387
440.1181865993
440.148043539524
440.148043539524
441.469893984787
442.848541628754
443.207562441474
445.082288179823
447.933420247674
449.349820875573
449.400072226182
451.385806723642
452.571043220445
453.771744625686
454.163000037874
454.163000037874
454.214261873386
454.214261873386
457.538650528029
460.221671174272
461.053629277467
464.342208976937
465.306121481162
466.673428394649
466.673428394649
467.092503107588
467.360784460398
469.924438609094
470.559401703105
471.091309019572
472.942913170445
473.749588425497
473.96720876637
474.685032489788
474.685032489788
475.172001166855
475.724524042757
475.724524042757
476.036225319904
478.493622868918
479.413590317182
482.009499819944
482.009499819944
484.832976780043
485.608320640759
485.790359645219
485.790359645219
486.918217261333
486.918217261333
487.07079319852
487.44564003751
487.762699243922
491.963375270533
491.963375270533
495.464559475965
497.103615419638
497.345377508904
497.855617153027
498.307284877781
498.464983955725

==> anc/eig-pol-1-0-500.txt <==
0.553963676393895
2.38556450849256
3.06059827182848
3.45266064535366
3.92291924049445
6.72390549332759
6.84196734840171
8.0103558378859
9.87124776421193
11.1492361928511
12.253329171233
13.1133223072942
13.8362646716479
14.990361040157
16.7065809379217
18.198857612274
18.5397366806528
18.9115196565169
19.4111280855447
22.3015778056047
24.2658452639576
24.6972433589227
24.9406782713393
25.7009880687036
27.2460927205037
29.0560757206083
29.1772723086191
29.8287642506328
31.4999373937424
32.1032252133981
32.3752547156246
32.4121263488544
34.2459507124775
34.5046722072443
37.4443156221772
37.875455781954
39.3931320536824
39.5649964271881
40.6454696141632
41.7446961438536
41.9082959829065
42.5971439776353
42.914470169408
44.6923550865281
45.3684841967236
47.4096722329438
47.6037730701285
48.7251688014585
49.7367414940842
50.1407979813648
51.1547775359084
51.7351648411592
55.2563105133359
55.7007609721625
56.1461706816549
57.002952655487
57.3287026292103
57.4063559417649
57.7558544463521
58.3795230552402
58.6895523114097
59.9489750669083
60.9083055264602
61.6391734973696
62.790994962027
65.3950734248375
67.1957598664093
68.0936909866416
68.7665924693062
69.4437139834055
69.7492819762853
72.6393715054638
73.0282295190181
74.5597724817974
75.0178085316574
78.5433853407119
78.8420442672111
79.0396228883182
79.9266674536742
79.9572098556965
81.0840643142784
81.7277082798664
82.0239254888537
83.3287434625681
84.0973512195915
87.2257751205615
87.3537824125576
88.3627053060479
89.9499278866912
90.6412784587047
91.619140226426
91.7004084368582
92.487267695983
92.9087925308472
95.2663957886057
96.0719615448006
96.9812099476279
100.58235971872
100.911495548975
101.431032154572
101.613609316012
102.980057793161
104.082543687941
105.118830792723
106.728497936778
107.340391334687
108.803530675379
109.645280445654
110.852413131855
111.28636751115
113.092651472155
113.466341987397
113.854046519709
114.023777233802
115.644681582526
115.981435874157
117.490898934054
119.451405286646
121.991479969822
122.14806026453
122.48791383195
123.082522115206
123.904549176961
126.607194407623
126.77194373857
127.262437101609
129.511421614446
129.74521509453
130.114937985055
131.034853870797
131.050012710611
135.336051871046
135.412489345109
136.474041155706
138.324771820072
138.522883004244
140.183596204263
140.710332403519
141.729474913344
143.055088661976
143.31255995677
143.604888672913
145.556478870592
145.999250325785
146.407632147946
146.88144567537
148.385624866055
149.56243338281
149.852201031481
152.051731883474
152.682166754669
152.855212402021
155.222872654431
155.289054227735
157.280795483
157.434513632091
157.996929691223
159.141481632351
160.401222904503
160.635777306809
162.895410405338
163.687592412181
165.502556480607
165.978924124318
166.059481203821
167.152017280597
167.304055648627
168.569995070767
169.257561239174
169.816912611283
170.180381504814
171.835945757183
174.643361559105
175.092607060921
175.605095600345
175.655337100581
177.102205880767
178.534827372702
181.010204641453
181.447740962881
181.525068269121
182.602516323729
184.619980720219
185.48296254705
186.037449046443
186.648589065072
186.892386915382
188.180169356032
188.545083925634
191.640921265014
193.491641261827
193.589531304367
193.852690672881
194.02920982828
195.350144307322
196.182251161569
196.319978309245
198.041951724973
200.022759169302
200.059651735375
200.357478658163
200.902706384668
202.896068975249
205.401253861255
205.94529563759
206.980753771124
207.22805535767
208.658565261126
209.11507359115
210.382254650216
210.42307065473
211.534047794649
211.719908649596
213.115537083023
214.026611810983
215.02398238118
215.037035110041
216.924304531262
218.586697742746
220.02882353788
221.858155562484
222.241077546963
223.894298679994
224.032965008619
224.601026418494
224.696542598782
225.426270239656
227.78467563745
229.313707204314
229.429029573889
230.353866508484
231.434592021825
232.742809208615
235.133865334999
235.424573475333
237.667441793479
237.96080364823
238.284096378733
238.351522132148
239.044901776373
240.936084054244
241.515118253683
242.795580602751
245.339406505977
245.403547258386
246.90162208633
247.381195979258
247.595284387122
249.475977442715
249.619141224553
249.798031251363
251.34357679266
252.768290392055
254.034992307023
254.341203302547
255.16849853586
257.094715819127
259.17550392276
259.602792224878
260.751057253369
262.43781090443
263.070308528411
263.391364977106
263.968835785849
265.583536841019
267.488258650537
268.798063412778
270.382278584727
271.336487300241
271.351673542646
271.450740025734
273.52262014836
274.016253286406
274.690377238931
276.824938538644
277.823770657846
277.898453660128
277.997441252306
278.147530831763
279.906415210649
281.458712284082
283.455332356263
285.070069824102
286.267147053907
286.640906412035
287.057660290006
287.445904199541
288.869748993754
289.800695944139
291.211008427768
292.096138946161
292.839933292934
292.915778151695
296.508768674536
296.686198826726
297.675211822534
298.41480758909
298.618491097783
298.797366316405
302.269049476472
302.502025339506
302.651649051251
304.72201152736
304.737654175219
305.237342855258
306.428428065077
306.92297153372
310.804752546738
311.856866712965
313.071067466207
313.111161625728
313.424718954384
314.586721894231
314.731214770483
315.593661243972
315.644459969439
317.718557011345
320.69725464908
320.866330056404
321.46282971134
322.673903438903
323.459683852254
325.350024205785
326.202066610735
327.625746630643
327.729260116429
329.389117151454
329.593225585169
330.603996397202
331.012564693889
332.01600587479
333.867304707012
334.611204513792
337.103904975997
337.87675005804
338.436797517547
338.771438547785
338.893647857435
341.144971835968
342.02464456793
342.955106463806
344.504250729148
344.785783552567
345.253702790731
345.431568795417
346.868820511271
347.105074899318
347.737109717686
350.635737197079
351.760816456194
352.732421741923
353.144546635679
354.061623716509
355.478269611624
356.750139481157
356.968962945075
357.318586630672
358.892433859126
360.569638450828
361.653677065163
361.886576884286
364.419838481031
364.661475265651
364.715757008527
365.959971024538
366.018432005369
367.109343441073
368.692772773907
368.963042768064
369.234200193701
373.089967159661
373.544393333219
374.112805658557
374.447688118871
377.777769737926
378.965945824143
379.224281021272
379.821304178082
380.573898150253
380.589462016324
383.813154382709
384.187693950956
385.497499431135
385.776507557542
386.722348404277
387.245130715656
388.938916402603
389.610407122216
389.797606691743
391.194954484954
391.370366106667
392.668130815206
393.420311322695
394.784928304159
396.203032167224
396.853696344487
398.400566695663
398.568803114726
398.871897449976
401.196824742886
401.201539303798
402.884767644554
404.589778316754
404.744403970808
405.290191958834
405.699235094187
406.131420369821
408.966244322751
409.025457351269
409.505166310549
411.451606160154
411.926601897164
413.335726942363
413.404520623158
413.477366637566
416.236265814003
416.600899215468
416.604384485314
419.856331188175
421.916949763165
422.991716225682
423.142839419714
424.157458154716
424.644229389843
426.951206773374
427.026277800718
427.245403019472
427.798001067771
429.005525494349
430.337120782964
431.945005811123
433.701151162332
434.222505298852
434.85976488301
435.411086168398
435.836656557014
437.259724561221
438.176123127124
438.843253948538
439.503219168666
440.19837182476
441.802729785468
442.531382221439
444.363861648873
446.188526492944
447.513509179718
448.857769856789
448.998457277127
450.162887661166
450.59014479136
452.02541855993
452.675665447733
453.08152835067
453.581148408617
454.902505037971
457.125287426422
457.815181766185
459.418871126995
459.760511923703
460.049231553267
461.44418421517
462.252358642818
462.563403206467
463.108637470604
465.264099632743
465.927188370116
467.427468514358
467.662448026236
467.668582356674
470.293307408439
471.255668772593
471.470039505951
472.773034260961
476.192768349386
476.625444103715
477.152836899541
477.424842229042
479.545397112911
480.420288036541
480.55810984374
482.226948963552
482.979743798402
483.78239817777
484.139113623111
484.783552984099
485.997085820963
487.066665830033
487.586910605538
488.857780378082
489.030467876315
489.44351881471
489.565829692791
491.3511522083
493.850134391315
493.862246671525
496.736651490551
496.837421586934
497.334780374346
497.811688164768

==> anc/eig-pol-2-0-500.txt <==
0.944709990169849
2.11493422702662
2.64305349867417
3.2842561602792
4.74277807748732
5.58956908653843
7.84505103642818
9.34213649691297
10.7195917854113
11.2576255160226
11.8338398294298
11.9100727529595
13.2419476925475
14.9611579623503
16.9456599759574
18.7388562812064
18.822631016353
18.9894610442968
21.0260366719518
21.0361731175374
24.9271591599515
25.4916701131735
25.7369727335583
25.9305517402183
26.0644046842903
27.0211285870374
28.7207866811416
29.4444882301184
31.3566288514352
31.6882497824758
32.1881830013192
33.4480432646202
34.5848240708661
35.9239646366515
36.9347826684825
37.3463051305178
38.7166806486814
40.8182039866444
41.5409384386432
41.5906809841827
41.7991375792188
41.8914255458878
42.2496584547128
43.7393484691424
45.193034544036
47.883924377957
47.8931817851868
48.2662519455778
48.606040233903
49.2430331215465
49.9636831368874
51.0677325825222
51.5519682582717
51.773989799692
53.8497611395263
55.4946583857952
55.5205573760207
57.5304071941541
58.9452514658451
61.7999877901778
62.2241343939595
62.8925576129104
63.0714449699999
63.1968870218009
64.1441424058658
66.1937995021045
66.86265647786
67.5023665760793
68.906110942807
69.4329685676364
70.9685453245788
71.4327366645433
71.8621330442955
73.8989325224613
74.3017440051831
75.7971513974025
77.6734466423006
77.9062325777733
79.6996481475828
80.6108509154934
81.9645282568883
82.2392798273123
82.7631659390631
83.9090350777653
84.5457741686047
85.8986178505558
86.3264475727162
90.494258566241
90.901712534293
91.3314243687495
92.2856211092372
93.7439533992722
94.6514480299113
95.945416334066
96.136183701726
97.0383930374129
97.7355302941887
99.0650391525302
99.1835193233556
100.248746547712
101.227684453553
101.530062444509
105.05829831583
105.172146425499
106.666823749372
107.070969840646
108.16142551067
110.045314092235
111.262120317673
111.887913210061
112.208729134872
113.04594503388
113.821262911728
114.478532960236
118.321954446654
119.5883355035
120.405300769075
121.099546576088
121.119676611004
121.358763111658
122.000953808554
124.084247994147
124.550431089765
125.62791985339
127.052573723812
128.562534782557
129.075060645829
129.568294876832
130.894167893407
131.533407705713
132.472290679708
134.287180534222
134.742450623189
136.666811596846
137.735794284126
138.038712715533
139.059532034729
139.571308196042
139.806716385713
141.869318163432
142.813865747798
143.68711711915
143.752365860009
147.142710088532
147.437950779989
147.932375484327
149.315578741502
149.480101461874
150.556450315172
153.272185419159
154.047146159297
154.703792202555
154.807421656671
155.145295532587
156.023290673825
156.234371275263
158.543776779075
159.283227640509
159.683165525033
162.059178267972
163.105048280409
164.350088955028
164.880676530091
164.887102564509
166.857255196155
167.625559826761
167.811770855155
168.233335567214
168.33309823308
170.09902659208
171.087423434
172.719114797877
173.035837918765
173.586718256709
173.87366426238
174.118122417758
174.948303501977
175.871071706338
176.130618543021
177.594608377252
180.890179780822
182.37019783899
183.332288748729
184.186573547707
184.571616727929
185.889488264323
188.096661858522
189.193463088565
190.437200130823
190.478218412046
191.100096149704
191.976333629635
193.55918452874
194.50672391403
196.075787375732
196.304813061716
196.505000941967
197.376736360363
198.37391261388
199.308562220729
199.927621360459
200.569322187564
201.601710659162
202.727405592467
203.349761759904
206.86060486598
207.720250950201
207.869633378531
208.858384169334
209.943181029332
210.091365708627
210.412431724992
211.384910961271
214.102254512496
214.603824747402
215.7468983966
216.100466017095
216.143324874242
219.31942104748
219.335999287812
220.272283674742
221.276030823654
223.924850056843
224.986867488561
226.829945259095
227.553042594783
228.805484510241
228.806113691007
229.198411401071
229.279800469725
231.537070814373
232.284657017519
232.67781427965
233.091564132746
233.257377270806
234.025095062291
234.629240428303
239.092674291739
240.641657655353
240.711526569356
241.819909037515
242.081329569628
244.267334429442
244.727814299983
246.091677647642
246.94298631267
247.894875747203
248.059246178704
250.288924368557
250.582952868508
252.806262448373
253.295058494642
253.889854911307
254.700400011963
256.690044847185
257.184814135962
258.402830467365
258.75870955919
258.976864461287
259.285350217365
261.404421175917
264.086933407459
264.853270839121
266.930104692276
267.141095649655
267.517826058702
268.705306402769
269.001595242522
270.032900380659
272.305820937748
272.476681281077
272.996613296136
273.586627372683
273.650169814142
273.910499043245
275.47189396055
276.198266366858
277.832927701162
279.062057738348
279.90130458039
280.293490336132
282.253318586204
282.467617478253
284.783907536111
290.027500471139
290.171723575167
291.276744142266
292.181455265528
292.962426144594
293.667326884534
294.508374444336
294.783441351827
295.443093719404
295.861683568394
296.588022308398
297.500352486116
298.078769101811
299.470421446249
299.831459392577
300.396493443797
301.796495683559
303.531347393996
303.78827187889
305.418364953885
306.040132806329
307.577459576877
309.824126393419
309.878571510908
310.054037022038
310.68433920851
311.716446311068
315.734531282783
317.906738706865
318.134842007092
318.767781902177
319.388448433675
320.276265417384
320.65651248208
320.88403616797
322.243245859489
323.073515077434
324.269098206074
324.906671993413
325.089739131084
326.442315982909
328.102262490865
328.33966460246
329.221299318627
330.203170719183
333.414475168996
333.449932302271
333.505426213564
334.017321435877
335.241217224745
336.789253416042
337.232453911572
337.980411494095
338.176904845104
338.615848507496
341.75547275407
343.015724668928
344.204217382291
345.247549666741
346.024364528343
347.296587029177
347.569421926651
347.677889950896
349.708587218212
350.583669013386
352.499712618611
353.50274604841
353.858691544792
355.295291751025
355.686272697783
356.514332561804
356.609235335926
357.046070557652
358.644245406104
361.173529897951
361.33670368457
361.880529626997
362.970733836217
365.838991427803
366.339014385651
366.992739544843
369.691297420932
369.966368698533
370.312944640831
371.858145389833
372.276035481946
373.720630222638
374.019735490459
375.065771604396
375.240424140038
375.539331586273
376.248075629137
378.123592154551
378.757559418208
378.946091902659
379.274256873252
381.219107580978
381.582228636804
382.933300085909
383.922634354898
384.595664949454
384.664002112139
385.302088154234
387.873009931972
387.934942537885
388.852560895875
390.214088974285
390.398336294206
391.214968942693
392.854303348905
393.73557781147
394.706242622268
395.442306150239
395.767160947285
396.355700757816
398.343469409094
400.725503460445
401.181039632157
403.012658980549
403.846927501288
405.243696574041
405.291422319687
405.818586538092
409.028103546564
409.761691204396
409.951049761389
410.657403658305
412.081331195446
412.442982274912
413.387991740369
415.100284900529
415.360660363071
416.55505004797
416.901900882106
419.804073033344
420.127927305225
420.655074457823
421.232052594012
421.379854021299
425.126608043015
426.156333906266
426.338928774768
427.645993698073
427.73932079692
430.100585666965
430.566484576759
430.630817340383
431.991540446203
432.536631483005
435.397748765632
435.646348656907
436.136755368134
437.257810050971
437.422793498986
437.853111665472
439.927218187328
442.086891682499
442.401172068781
443.172426078161
443.419904175469
444.301854123651
446.07441046745
446.253789717218
447.118645239286
448.077343328189
449.646536376002
449.821367785243
450.825929883121
453.793896761184
454.471793124759
455.21432671749
456.899539696056
456.926590859514
457.544303782911
458.246610803716
459.872063884535
460.652856225823
464.178304725597
464.235640387699
464.729104783123
465.205057790216
465.251324159985
465.482725389875
466.709289501561
468.151880829355
468.66605754253
469.592032172676
469.848781644568
470.471309903952
471.047939278723
473.493057278498
473.631250380444
477.933711190874
478.261978104994
479.362051768748
480.090081003996
481.061422026414
481.787381129439
483.91555302221
483.965258580967
485.457964506895
487.147407459911
488.217879289618
488.906556369858
491.378106858359
492.620003414311
494.252495498767
495.943523654202
496.023943561674
496.536170914033
497.686143021001
498.396338995137
499.295183405187
499.470108696662
499.998985991512


==> anc/eig-pol-3-0-500.txt <==
0.576989313565041
2.51676625510153
3.22715499043978
3.52436211438948
4.1337021670855
6.55449429606991
7.09344517522411
8.09414379401178
9.81797591880313
11.6423615999276
12.7351443574998
13.6047193143865
13.7795868995136
15.6939395550776
16.7197708699445
17.7698011392461
18.4257899467982
18.8077008922147
19.9404163696094
22.023494874899
24.0745675575522
24.5668308503971
25.4416120377587
25.9757578875388
26.5499271278308
28.5606309129298
29.5371719903337
30.570747597057
31.4715567682063
31.5199457210822
31.8291775412657
33.0939152088229
34.5057904359334
35.0296743541904
36.6336234533999
37.4876080289591
39.0462611671769
39.1948346736361
39.4933564970115
40.8205081063876
41.1424953877917
41.3427923182924
41.8295417655721
44.5657120102828
45.0700855226664
45.737765819136
47.4012645314769
48.010138008751
48.7672799361847
49.6791964889551
49.6816754246933
54.6819888770529
54.9972725071178
55.3897325826944
55.8327573054379
56.1841780253324
57.7120093578151
57.7389252950084
57.8259334957325
58.179448011873
58.4043229746458
60.0425734261663
60.6066057244959
61.150834942758
61.9959464255976
66.5225365911982
68.4950471657224
68.6906965819749
68.7792161382494
69.3300635111111
70.4219039268266
71.8165360720277
73.6173033758081
74.7689505437135
74.8734772401384
77.8115978614334
79.5226012819355
80.0072540863347
80.3117112319024
80.8211283681152
81.4122911729046
82.1595316082348
82.171866495868
85.4444615735301
86.4044732485939
87.2965375058533
87.7931895227352
88.598709563484
88.677655062637
91.2873347423955
91.6943761639492
91.977213991686
92.1354995184634
94.2644783196158
94.6958523656733
96.4732767326264
98.9812606214613
100.650153830029
101.762478161931
102.105234727511
102.196993545633
103.337991916718
103.946573777662
104.513535933132
106.365950265138
106.789765911852
108.306682299217
110.241404512094
110.851084475998
112.27469562925
113.553130437999
114.177556140359
114.435377871124
115.384336822728
115.656715105499
117.675125013767
119.532136576101
120.343016170739
121.76862608892
122.004120578842
124.43802279893
124.633268486719
126.041227165331
126.316098185533
126.827990489684
126.947064236813
126.968935680874
128.296787445815
130.904656464934
132.791844641033
133.54979446536
135.325123769958
135.804633195031
136.408782217763
136.608308533004
137.166234524789
139.567142045682
140.392267046939
141.220150613465
143.440709122002
143.559404208984
143.83007300877
144.331040586007
145.291136221703
145.826989550072
147.607393058097
148.207632695274
148.421452558751
150.687352442004
151.39978603317
151.914390879647
152.508513335823
153.228453309979
156.332035214091
157.273203229711
157.775085151898
158.825168943172
158.923245058701
159.328747965682
162.609320202449
162.614711740545
162.624676543435
163.345580384993
164.305975623141
164.622076472865
165.614013810769
166.632920678768
166.729103149759
166.795667793855
168.063304391041
170.814292239219
171.641763758603
172.094990574804
172.491405030113
173.552766598802
175.116099683502
175.895786414489
178.117714752326
178.247144717067
179.593381362465
180.046155791414
181.236073507059
184.554047732027
185.526314004457
186.448363589649
188.10005955642
188.527314504786
188.881046892418
188.901054651733
189.052050840925
189.514551657358
191.290485016941
194.06371762661
195.06214810209
195.368793224773
195.963838500878
197.243961360367
197.352178484458
197.46717158241
197.89659120102
198.00466136179
203.14368746482
203.787358351735
204.39795564289
206.604928309539
206.681062435385
207.214637284931
207.591476206032
208.113823774383
208.426038099825
210.393655522059
210.421293224915
212.446093018109
212.72595989888
213.167785390661
215.255249296137
215.682366995381
215.813741397373
221.010440654543
222.434800838902
222.817519944669
222.823318619021
223.219180344826
224.640857597841
225.139995743891
225.335684352348
225.468330991509
226.925234307965
229.191206420129
229.357033280739
231.755248696589
232.673249275407
234.419738512777
235.345893129543
235.545148650496
236.186625173208
237.675833818355
238.319466055638
240.461505034856
240.674256498717
240.761297580711
241.891895949498
244.60202888931
244.918192974233
247.375818710825
247.453622435395
247.847971426558
248.77036024012
250.161986660191
250.293753009795
252.002104907995
252.103750978615
252.952039821468
253.694902104937
255.146874985102
257.424057170238
258.010492764977
259.856662472373
261.214221422819
261.83737003611
263.433327818957
265.156856816667
265.463010204014
265.520997597463
267.018703049223
267.965598736425
269.137434819571
270.171154358918
271.211548576932
272.041050900681
272.57236994703
273.144916721503
274.294139880131
275.474117385281
276.66361954354
277.299283869928
277.449192334045
279.034485365233
281.051676117027
281.225641249471
281.318499709241
284.295697892353
285.080166759322
285.385726973669
285.665107866228
286.328237116776
286.672935538952
289.806855513746
290.393296069833
292.195845358917
293.191215567339
294.409961122567
295.271466645468
296.180870296069
297.412214900405
297.665054164617
298.043595386824
298.113344146012
298.397112299266
301.56272058087
302.93291237247
304.414789906417
305.758546339782
306.073459307893
306.702325138858
307.956073128743
308.257571644622
310.334340048881
311.197788400676
312.287039772103
313.065065118412
313.290709280234
316.331671919025
318.612728812474
318.865715430346
320.472978821961
320.548262671665
320.69847828144
320.804395451356
321.694299881956
321.726576885672
322.889127687317
325.953537041036
327.150757858608
327.892554574306
328.835412472164
330.659255991036
330.840725544874
331.076235884439
331.746766986429
332.113246130148
334.148269091792
334.573052106814
334.928437913152
336.507674356011
340.173182797747
341.217029688769
341.576582537961
342.312123156164
342.603516220531
342.831741595055
342.884752180975
344.34529866717
345.638445282118
346.200877096749
346.228893096822
346.475421353854
349.064796430441
349.47252644426
353.024095882087
353.537167283289
355.084555966781
355.249514301527
356.62694725561
356.802968517511
356.99434143497
357.613799993705
357.751182666338
358.655315363361
362.025450023292
362.598825861987
362.91607916779
364.002580678609
364.850834495796
365.971422387169
366.882810495631
366.915650282871
368.938112943254
369.655595392877
370.495584334145
373.187081449835
374.820284566045
375.805813287376
375.927947262401
376.059750878332
376.713129197999
378.956789332104
379.712742075293
381.830840843175
382.909637810146
383.19096348819
383.297116012555
384.596183517325
384.892625073079
385.902162805666
386.700459167569
388.690999174804
389.230977512968
390.032221770467
390.146381455308
391.553166920121
392.340329480113
392.83793513468
394.301255013391
396.944013848116
397.802203089484
398.139781754151
398.160319948182
399.182001419702
400.502042323812
400.850499467966
402.880167743923
402.993691724372
404.256200495861
404.694583686597
404.999586981804
405.769202464652
408.32115028252
409.675962113892
410.113776914045
410.647136655869
411.928243655599
412.181129289825
413.246422878361
414.336055580942
415.877657932657
418.471392744482
420.013298363186
420.050830198537
420.470836029226
420.623987176155
422.084063818522
423.134661165891
423.150602064362
426.710891421187
428.281279057478
428.372434075749
428.644007984784
428.766253175267
428.813483388976
428.934599716117
430.352974605236
432.367805338684
432.871106439875
434.397508117692
435.656353300427
437.605285462852
437.613388118332
439.718840445619
444.701998013426
445.475796568583
445.620937937466
445.70728909532
447.07415766255
447.594620365368
448.731272596932
448.794756394962
453.043055314077
453.877921864477
454.01920576006
454.797791021755
455.0645547379
455.074581747596
456.573836097031
456.601865670779
457.823570218396
458.451092630987
459.72326523261
460.069954040327
460.282495285942
461.797196137565
461.94673774495
464.730122291564
466.309887623089
466.463547134242
466.732672825553
466.853700043526
468.549836934004
469.43231809434
473.990745273863
474.37350653622
475.351209236345
475.605548324029
475.950251273318
476.130416426516
477.417853871309
478.708046223811
478.758780957304
479.11600361832
480.149862740858
481.171499986231
481.946922877541
482.415819554739
485.085914206106
486.16093792524
487.071318831998
487.46930917271
489.273585862255
490.098963618233
492.007343095567
493.23675531915
493.358887717133
495.371020467825
496.088890631226
497.088178792334
497.509387115535
497.535019482501
498.65539914072
499.216455711611
499.762487407278
